A Load Balance Strategy for Hybrid Particle-Mesh Methods

We present a load balancing strategy for hybrid particle-mesh methods that is based on domain decomposition and element-local time measurement. This new strategy is compared to our previous approach, which assumes a constant weighting factor for each particle to determine the computational load. The timer-based load balancing is applied to a plasma expansion simulation. The performance of the new algorithm is compared to results presented in the past and a significant improvement in terms of computational efficiency is shown.

==> Latex.sh <==
#!/bin/sh

FILE='HLRS_JaBe16'
latex -shell-escape -synctex=1 -interaction=nonstopmode $FILE'.tex'
bibtex $FILE
latex -shell-escape -synctex=1 -interaction=nonstopmode $FILE'.tex'
latex -shell-escape -synctex=1 -interaction=nonstopmode $FILE'.tex'
#dvipdf -shell-escape $FILE'.dvi'
rm -f *.aux *.bbl *.toc *.idx *.log  *.blg *.auxlock HLRS_JaBe16-figure*
